HECO: Fully Homomorphic Encryption Compiler

In recent years, Fully Homomorphic Encryption (FHE) has undergone several breakthroughs and advancements, leading to a leap in performance. Today, performance is no longer a major barrier to adoption. Instead, it is the complexity of developing an efficient FHE application that currently limits deploying FHE in practice and at scale. Several FHE compilers have emerged recently to ease FHE development. However, none of these answer how to automatically transform imperative programs to secure and efficient FHE implementations. This is a fundamental issue that needs to be addressed before we can realistically expect broader use of FHE. Automating these transformations is challenging because the restrictive set of operations in FHE and their non-intuitive performance characteristics require programs to be drastically transformed to achieve efficiency. Moreover, existing tools are monolithic and focus on individual optimizations. Therefore, they fail to fully address the needs of end-to-end FHE development. In this paper, we present HECO, a new end-to-end design for FHE compilers that takes high-level imperative programs and emits efficient and secure FHE implementations. In our design, we take a broader view of FHE development, extending the scope of optimizations beyond the cryptographic challenges existing tools focus on.

==> eigenface.py <==
import random
from typing import Generic, TypeVar
from collections.abc import Sized

from heco.frontend import *

T = TypeVar('T')
class Tensor(Sized, Generic[T]):
class Secret(Generic[T]):
  def __add__(self, other):
    return self + other

def server(x_enc):
  p = FrontendProgram()
  with CodeContext(p):
    def foo(x: Secret[int]) -> Secret[int]:
      # ...

  # compile FHE code
  context = SEAL.BFV.new(poly_mod_degree=2048)
  f = p.compile(context=context)

  r_enc = f(x_enc)
  return r_enc

def client():
  context = SEAL.BFV.new(poly_mod_degree=2048)

  x = 42
  x_enc = context.encrypt(x) # encrypt secrets

  r_enc = server(x_enc) # send enc input to server
  result = context.decrypt(r_enc)

client()

sint = Secret[int]
p = FrontendProgram()
with CodeContext(p):
  def eigenfaces(x: Tensor[8, Secret[int]],
                 d: Tensor[8, 8, Secret[int]]) -> Tensor[8, Secret[int]]: # TODO: return type?
    r: Tensor[8, Secret[int]] = [0] * 8
    for i in range(8):
      sum: Secret[int] = 0
      for j in range(8):
        sum = sum + x[j]*x[j] - d[i][j] * d[i][j]
      r[i] = sum
    return r

p = FrontendProgram()
with CodeContext(p):
  def euclidean_sq(x: Tensor[8, Secret[int]],
                   y: Tensor[8, Secret[int]]):
    sum: Secret[int] = 0
    for i in range(8):
      d = x[i] - y[i]
      sum = sum + (d * d)
    return sum

==> rotate_and_sum.py <==

from collections import deque

def rotate(vec: deque, i):
  vec.rotate(i)
  return vec

def elementwise_add(v1: deque, v2: deque):
  assert len(v1) == len(v2)
  return deque([x + y for x, y in zip(v1, v2)])

def verify(input, result):
  # verifies result is contained exactly once in each entry of result
  for res in result:
    for char in input:
      if res.count(char) != 1:
        return False

  return True

def test_fun(fun, input):
  print(f"Testing {fun}")
  res = fun(input, len(input))
  print(f"Test passed: {verify(input, res)} ({res})")

## ROTATE IMPLEMENTATIONS:

def simple_he(x: deque, n):
  i = 1
  while i < n:
    x = elementwise_add(x, rotate(x.copy(), i))
    i = i * 2
  return x

def simple_he_reverse(x: deque, n):
  i = n // 2
  while i >= 1:
    x = elementwise_add(x, rotate(x.copy(), i))
    i = i // 2
  return x

def complex_he(x: deque, n, verbose=False):
  def bits(total, idx):
    return total & (1 << idx)
  i = 1
  j = n.bit_length() - 2
  S = x.copy()
  while j >= 0:
    S = elementwise_add(S, rotate(S.copy(), i))
    i = i * 2
    print(S)
    if bits(n, j): # add copy of main x extra
      S = elementwise_add(x, rotate(S.copy(), 1))
      i = i + 1
      print(S)
    j = j - 1
  return S

def complex_he_reverse(x: deque, n, verbose=False):
  def bits(total, idx):
    return total & (1 << idx)
  i = n // 2
  j = n.bit_length() - 2
  S = x.copy()
  while j >= 0:
    S = elementwise_add(S, rotate(S.copy(), i))
    i = i // 2
    print(S)
    if bits(n, j): # add copy of main x extra
      S = elementwise_add(x, rotate(S.copy(), -1))
      i = i - 1
      print(S)
    j = j - 1
  return S

input = deque(["a", "b", "c", "d"])
test_fun(simple_he, input)
test_fun(simple_he_reverse, input)

input_complex = deque(["a", "b", "c", "d", "e"])
test_fun(complex_he, input_complex)
test_fun(complex_he_reverse, input_complex)

input_complex2 = deque(["a", "b", "c", "d", "e", "f", "g"])
test_fun(complex_he, input_complex2)
test_fun(complex_he_reverse, input_complex2)

==> textbook_example.py <==
from typing import List


# Ctxt[N] foo(Ctxt[N] img) {
#     Ctxt[N] img2 = img;
# int[3x3] w = {{1,1,1},{1,-8,1},{1,1,1}};
# for x in 0..n:
# for y in 0..n:
#     int t = 0;
# for j in -1..2:
# for i in -1..2:
#     t += w[i+1][j+1]*img[((x+i)*n+(y+j))%N];
#     img2[(x*n + y)%N] = 2*img[(x*n + y)%N] - t;
#     return img2;
# }


class Ctxt:
  def __init__(self):
    print("CTXT!")

  def __mul__(self, other):
    print("MUL!")
    return other

  def __rmul__(self, lhs):
    return self * lhs  # Effectively, turn 7 * v into v * 7

class Tensor:

n = 3
N = n * n


def foo(img: Tensor[N, Secret[f64]]) -> Tensor[N, Secret[f64]]:
  img_out = img.copy()
  w = [[1, 1, 1], [1, -8, 1], [1, 1, 1]]
  for x in range(n): # loop over pixels
    for y in range(n):
      t = 0
      for j in range(-1, 2): # apply kernel
        for i in range(-1, 2):
          t += w[i+1][j+1] * img[((x+i)*n+(y+j))%N]
          img_out[(x*n+y)%N] = 2*img[(x*n+y)%N] - t
  return img_out

# Ctxt foo_batched(Ctxt img) {
#   Ctxt r0 = img * -8;
# Ctxt r1 = img << -n-1;
# Ctxt r2 = img << -n;
# Ctxt r3 = img << -n+1;
# Ctxt r4 = img << -1;
# Ctxt r5 = img << 1;
# Ctxt r6 = img << n-1;
# Ctxt r7 = img << n;
# Ctxt r8 = img << n+1;
# return 2*img-(r0+r1+r2+r3+r4+r5+r6+r7+r8);
# }

def foo_batched(img: Secret[f64]) -> Secret[f64]:
  r0 = img * -8
  r1 = img << -n-1
  r2 = img << -n
  r3 = img << -n+1
  r4 = img << -1
  r5 = img << 1
  r6 = img << n-1
  r7 = img << n
  r8 = img << n+1
  return 2*img-(r0+r1+r2+r3+r4+r5+r6+r7+r8)




x = [Ctxt(), Ctxt(), Ctxt(), Ctxt(), Ctxt(), Ctxt(), Ctxt(), Ctxt(), Ctxt()]
foo(x)
# w = []
#
# for j in 1..6:
#     t += w[i+1]

# sum_vector_simple(L,n):
# 20 assert: n is a power of 2
# 30 e=1
# 40 while e<n
#   60 X=X+rot(X,e)
# 70 e=e*2

# def sum_vector_simple(v: Ctxt, n: int):
#   assert "n is power of 2"
#   e = 1
#   X = v
#   while e < n:
#     X = X + rot(X, e)
#     e = e * 2
#   return X
#
# def sum_vector_a(L,n)
#   e = 1
#   S = L
#   for

